SmartPQ: An Adaptive Concurrent Priority Queue for NUMA Architectures

Concurrent priority queues are widely used in important workloads, such as graph applications and discrete event simulations. However, designing scalable concurrent priority queues for NUMA architectures is challenging. Even though several NUMA-oblivious implementations can scale up to a high number of threads, exploiting the potential parallelism of insert operation, NUMA-oblivious implementations scale poorly in deleteMin-dominated workloads. This is because all threads compete for accessing the same memory locations, i.e., the highest-priority element of the queue, thus incurring excessive cache coherence traffic and non-uniform memory accesses between nodes of a NUMA system. In such scenarios, NUMA-aware implementations are typically used to improve system performance on a NUMA system. In this work, we propose an adaptive priority queue, called SmartPQ. SmartPQ tunes itself by switching between a NUMA-oblivious and a NUMA-aware algorithmic mode to achieve high performance under all various contention scenarios. SmartPQ has two key components. First, it is built on top of NUMA Node Delegation (Nuddle), a generic low-overhead technique to construct efficient NUMA-aware data structures using any arbitrary concurrent NUMA-oblivious implementation as its backbone. Second, SmartPQ integrates a lightweight decision making mechanism to decide when to switch between NUMA-oblivious and NUMA-aware algorithmic modes. Our evaluation shows that, in NUMA systems, SmartPQ performs best in all various contention scenarios with 87.9% success rate, and dynamically adapts between NUMA-aware and NUMA-oblivious algorithmic mode, with negligible performance overheads. SmartPQ improves performance by 1.87x on average over SprayList, the state-of-theart NUMA-oblivious priority queue.

==> pseudocode.c <==

#define cache_line_size 64

struct nuddle_pq {
  nm_oblv_set *pq;
  int servers;
  int groups;
  int server_cnt;
  int clients_cnt;
  int group_cnt;
  int clnt_per_group;
  cache_line *requests[groups][7];
  cache_line *responses[groups];
  lock *global_lock;
}

struct sever_t {
  nm_oblv_set *pq;
  cache_line *my_clients[];
  cache_line *my responses[];
  int clnt_per_group;
  int my_groups;
}

struct client_t {
  cache_line *request;
  cache_line *response;
  int clnt_pos;
}

// naive version
int client_group(int cache_line_size) { 
  if(cache_line_size == 64)
    return 7;
  else if(cache_line_size == 128)
    return 15;
}

struct nuddle_pq *initPQ(int servers, int max_clients) {  
  struct nuddle_pq *pq = (set *) malloc(struct nuddle_pq);
  __base_init(pq);
  pq->servers = servers;
  pq->clnt_per_group = client_group(cache_line_size, value_size); // compute client_group size to fit in one cache line
  pq->groups = (max_clients + pq->clnt_per_group - 1) / pq->clnt_per_group;
  pq->server_cnt = 0;
  pq->client_cnt = 0;
  pq->group_cnt = 0;
  pq->requests = malloc(groups * 7);
  pq->responses = malloc(groups);
  init_lock(pq->global_lock);
  return pq;
}

struct client_t initClient(struct nuddle_pq *pq) {
  struct client_t cl = malloc(struct client_t);
  cl->pq = pq->pq;
  acquire_lock(pq->global_lock);
  cl->request = &pq->requests[group_cnt][clients_cnt];
  cl->response = &pq->responses[group_cnt];
  cl->pos = pq->client_cnt;
  pq->client_cnt++;
  if (pq->clients % pq->clnt_per_group ==0) {
    pq->clients_cnt = 0;
    pq->group_cnt++;
  }
  release_lock(pq->global_lock);
  return cl;
}

struct server_t initServer(struct nuddle_pq *pq) {
  set_affinity(core_id);
  struct server_t srv = malloc(struct server_t);
  srv->pq = pq->pq;
  srv->my_groups = 0; 
  srv->clnt_per_group = pq->clnt_per_group;
  int j=0; 
  acquire_lock(pq->global_lock);
  for(int i=0; i<pq->groups; i++){
    if(i % pq->servers == pq->server_cnt){
      srv->my_clients[j] = pq->requests[i][0..pq->clnt_per_group]; //FIXME malloc my_clients
      srv->my_responses[j++] = pq->responses[i];		   //FIXME malloc my_responses
      srv->my_groups++;
    }
  }   
  pq->server_cnt++;  
  release_lock(pq->global_lock);
}

void serve_requests(struct server_t srv) {
  for(int i=0; i<srv->mygroups; i++){
    cache_line resp=NULL;
    for(int j=0; j<srv->clnt_per_group; j++){
      res[j] = execute_operation(srv->my_clients[i][j]); //base operations
      /*
      int key = srv->my_clients[i][j].key;
      int value = srv->my_clients[i][j].value;
      if(srv->my_clients[i][j].op=="ins")
        resv[j] = __base_insrt(srv->pq, key, value); 
      else if(srv->my_clients[i][j].op=="del")
        resv[j] = __base_del(srv->pq); 
       */
    }
    srv->my_responses[i] = resp;
  }
}

// Clients
int insert(struct client_t cl, int key, float value) {
  cl->request = write_req("ins", key, value);
  while(cl->resp[cl->pos] == NULL)
   ;
  return cl->resp[cl->pos];
}

int deleteMin(struct client_t cl) {
  cl->request = write_req("del", NULL, NULL);
  while(cl->resp[cl->pos] == NULL)
   ;
  return cl->resp[cl->pos];
}

// Servers
int insert(struct server_t srv, int key, float value) {
  int ret = __base_insert(srv->pq, key, value);
  return ret;
}

int deleteMin(struct server_t srv) {
  int ret = __base_delete(srv->pq);
  return ret;
}



/****
 **** SmartPQ
 ****/
struct smartpq {
  nm_oblv_set *pq;
  int servers;
  int groups;
  int server_cnt;
  int clients_cnt;
  int group_cnt;
  int clnt_per_group;
  cache_line *requests[groups][7];
  cache_line *responses[groups];
  lock *global_lock;
  int algo = 1; //1: NUMA-oblivious (default), 2: NUMA-aware
}

struct sever_t {
  nm_oblv_set *pq;
  cache_line *my_clients[];
  cache_line *my responses[];
  int clnt_per_group;
  int my_groups;
  int *algo; // 1: NUMA-oblivious (default), 2: NUMA-aware
}

struct client_t {
  nm_oblv_set *pq
  cache_line *request;
  cache_line *response;
  int clnt_pos;
  int *algo; // 1: NUMA-oblivious (default), 2: NUMA-aware
}


struct nuddle_pq *initPQ(int servers, int max_clients) {  
  struct nuddle_pq *pq = (set *) malloc(struct nuddle_pq);
  __base_init(pq);
  pq->servers = servers;
  pq->clnt_per_group = client_group(cache_line_size, value_size); // compute client_group size to fit in one cache line
  pq->groups = (max_clients + pq->clnt_per_group - 1) / pq->clnt_per_group;
  pq->server_cnt = 0;
  pq->client_cnt = 0;
  pq->group_cnt = 0;
  pq->requests = malloc(groups * 7);
  pq->responses = malloc(groups);
  init_lock(pq->global_lock);
  pq->algo = 0;
  return pq;
}

struct client_t initClient(struct smartpq *pq) {
  struct client_t cl = malloc(struct client_t);
  cl.pq = pq->pq;
  acquire_lock(pq->global_lock);
  cl.request = &pq->requests[group_cnt][clients_cnt];
  cl.response = &pq->responses[group_cnt];
  cl.pos = pq->client_cnt;
  pq->client_cnt++;
  if (pq->clients % pq->clnt_per_group ==0) {
    pq->clients_cnt = 0;
    pq->group_cnt++;
  }
  cl.algo = &(pq->algo);
  release_lock(pq->global_lock);
  return cl;
}

struct server_t initServer(struct smartpq *pq) {
  set_affinity(core_id);
  struct server_t srv = malloc(struct server_t);
  srv.pq = pq->pq;
  srv.my_groups = 0; 
  srv.clnt_per_group = pq->clnt_per_group;
  int j=0; 
  acquire_lock(pq->global_lock);
  for(int i=0; i<pq->groups; i++){
    if(i % pq->servers == pq->server_cnt){
      srv.my_clients[j] = pq->requests[i][0..pq->clnt_per_group]; //FIXME malloc my_clients
      srv.my_responses[j++] = pq->responses[i];		   //FIXME malloc my_responses
      srv.my_groups++;
    }
  }   
  pq->server_cnt++;  
  srv.algo = &(pq->algo);
  release_lock(pq->global_lock);
}

int decisionTree(struct server_t/struct client_t str, int nthreads, int size, int key_range, double insert/deleteMin) {
  int algo = 0;
  if ( nthreads <= 11.5 ) { 
    algo=0;
  } else {
    if ( key_range <= 90.0 ) { 
      if ( size <= 524800.0 ) { 
        algo=2;
      } else {
        alg=1;
      }
    } else {
    ...	
    }
  }
  
  if(algo != 0)
    *(str.algo) = algo;
  return algo;
}


void serve_requests(struct server_t srv) {
  if(*(srv.algo) == 1){
    for(int i=0; i<srv->mygroups; i++){
      cache_line resp=NULL;
      for(int j=0; j<srv->clnt_per_group; j++){
        res[j] = execute_operation(srv->my_clients[i][j]); //base operations
        /*
        int key = srv->my_clients[i][j].key;
        int value = srv->my_clients[i][j].value;
        if(srv->my_clients[i][j].op=="ins")
          resv[j] = __base_insrt(srv->pq, key, value); 
        else if(srv->my_clients[i][j].op=="del")
          resv[j] = __base_del(srv->pq); 
         */
      }
      srv->my_responses[i] = resp;
    }
  } else 
    return;
}

// Clients
int insert(struct client_t cl, int key, float value) {
  if(*(cl.algo) == 1) {
    cl->request = write_req("ins", key, value);
    while(cl->resp[cl->pos] == NULL)
     ;
    return cl->resp[cl->pos];
  } else { // cl->algo == 2
    int ret = __base_insert(cl->pq, key, value);
    return ret;
  }
}

int deleteMin(struct client_t cl) {
  if(*(cl.algo) == 1) {
    cl->request = write_req("del", NULL, NULL);
    while(cl->resp[cl->pos] == NULL)
     ;
    return cl->resp[cl->pos];
  } else { // cl->algo == 2
    int ret = __base_delete(cl->pq);
    return ret;
  }
}

